Membership Inference Attacks via Adversarial Examples

The raise of machine learning and deep learning led to significant improvement in several domains. This change is supported by both the dramatic rise in computation power and the collection of large datasets. Such massive datasets often include personal data which can represent a threat to privacy. Membership inference attacks are a novel direction of research which aims at recovering training data used by a learning algorithm. In this paper, we develop a mean to measure the leakage of training data leveraging a quantity appearing as a proxy of the total variation of a trained model near its training samples. We extend our work by providing a novel defense mechanism. Our contributions are supported by empirical evidence through convincing numerical experiments.

==> figures/results/accuracies/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/results/accuracies/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = np.load(\"autoattack_no_padding_cifar10_pytorchcv_resnet.npy\")\n",
    "b = np.load(\"autoattack_padding_cifar10_pytorchcv_resnet.npy\")\n",
    "c = np.load(\"alphas.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "a_prime = np.load(\"torchattacks_no_padding_cifar10_pytorchcv_resnet.npy\")\n",
    "b_prime = np.load(\"torchattacks_padding_cifar10_pytorchcv_resnet.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0, 10, 20, 30, 40, 50, 60, 70, 80, 90])"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plt.Axes.set_xticks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10, 8))\n",
    "plt.plot(b_prime, 's-', label=\"FAB\")\n",
    "#plt.plot(c)\n",
    "plt.plot(a, '.-', label=\"AutoAttack\")\n",
    "#plt.plot(a_prime)\n",
    "#plt.plot(b)\n",
    "\n",
    "\n",
    "plt.xticks(ticks=[0,20, 40, 60, 80, 100], \n",
    "           labels=np.array([0,20, 40, 60, 80, 100]) / 100, fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.legend(fontsize=20, loc=\"lower left\")\n",
    "plt.xlabel(r\"$\\frac{k}{N}$\", fontsize=20)\n",
    "plt.ylabel(\"percent\", fontsize=20)\n",
    "plt.savefig(\"FABvsAutoAttack.pdf\", format=\"pdf\", \n",
    "            transparent=True, bbox_inches='tight' )\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

